Jitter-compensated VHT and its application to WSN clock synchronization

Accurate and energy-efficient clock synchronization is an enabler for many applications of Wireless Sensor Networks. A fine-grained synchronization is beneficial both at the system level, for example to favor deterministic radio protocols, and at the application level, when network-wide event timestamping is required. However, there is a tradeoff between the resolution of a WSN node's timekeeping device and its energy consumption. The Virtual High-resolution Timer (VHT) is an innovative solution, that was proposed to overcome this tradeoff. It combines a high-resolution oscillator to a low-power one, turning off the former when not needed. In this paper we improve VHT by first identifying the jitter of the low-power oscillator as the current limit to the technique, and then proposing an enhanced solution that synchronizes the fast and the slow clock, rejecting the said jitter. The improved VHT is also less demanding than the original technique in terms of hardware resources. Experimental results show the achieved advantages in terms of accuracy.

==> sections/flopsync_controller.cpp <==
// State variables
// uoo=u(k-2), uo=u(k-1), eo=e(k-1)
static int uoo, uo, eo;
static long long expectedTimestamp;

// High frequency timer input capture interrupt
void timerIsr() {
    // Compute synchronization error
    long long actualTimestamp = readTimerCapture();
    int e = actualTimestamp - expectedTimestamp;
    
    // Controller R(z) fixed-point implementation
    // by premultiplying u by 125
    int u = 150*uo - 25*uoo + 26*e - 25*eo;
    uoo = uo; uo = u/125; eo = e;
    
    //Close the FLOPSYNC-2 loop
    expectedTimestamp += T_hl + u/125;
    
    // Clock skew is (T_hl + u)/T_hl
    updateSkewCorrection(u/125);
}

